Self-Supervised Monocular Visual Drone Model Identification through Improved Occlusion Handling

Ego-motion estimation is vital for drones when flying in GPS-denied environments. Vision-based methods struggle when flight speed increases and close-by objects lead to difficult visual conditions with considerable motion blur and large occlusions. To tackle this, vision is typically complemented by state estimation filters that combine a drone model with inertial measurements. However, these drone models are currently learned in a supervised manner with ground-truth data from external motion capture systems, limiting scalability to different environments and drones. In this work, we propose a self-supervised learning scheme to train a neural-network-based drone model using only onboard monocular video and flight controller data (IMU and motor feedback). We achieve this by first training a self-supervised relative pose estimation model, which then serves as a teacher for the drone model. To allow this to work at high speed close to obstacles, we propose an improved occlusion handling method for training self-supervised pose estimation models. Due to this method, the root mean squared error of resulting odometry estimates is reduced by an average of 15%. Moreover, the student neural drone model can be successfully obtained from the onboard data. It even becomes more accurate at higher speeds compared to its teacher, the self-supervised vision-based model. We demonstrate the value of the neural drone model by integrating it into a traditional filter-based VIO system (ROVIO), resulting in superior odometry accuracy on aggressive 3D racing trajectories near obstacles. Self-supervised learning of ego-motion estimation represents a significant step toward bridging the gap between flying in controlled, expensive lab environments and real-world drone applications. The fusion of vision and drone models will enable higher-speed flight and improve state estimation, on any drone in any environment.

==> Figures/plot_data/plot_posenet_vs_dmodel_error.py <==
import numpy as np
import matplotlib.pyplot as plt

fsize = 16
pnet_color_og = 'blue'
pnet_color_ours = 'green'
gt_color = 'black'
dmodel_color = 'orange'
img_width_inch = 24
img_height_inch = 16

# Load the data
data_pnet = np.load("pnet.npz")
data_pnet_benchmark = np.load("pnet_benchmark.npz")
data_dmodel = np.load("dmodel.npz")
data_gt = np.load("gt.npz")
data_gt_cam_ts = np.load("gt_cam_ts.npz")

# Extract the data
t_V = data_pnet['arr_0'][:,0]
V_pnet = data_pnet['arr_0'][:,1:4]
V_pnet_benchmark = data_pnet_benchmark['arr_0'][:,1:4]
V_dmodel = data_dmodel['arr_0'][1:4]
V_gt = data_gt['arr_0'][1:4]
V_gt_cam_ts = data_gt_cam_ts['arr_0'][1:4]

V_pnet_total = data_pnet['arr_0'][:,4]
V_pnet_benchmark_total = data_pnet_benchmark['arr_0'][:,4]
V_dmodel_total = data_dmodel['arr_0'][:,4]
V_gt_total = data_gt['arr_0'][:,4]
V_gt_cam_ts_total = data_gt_cam_ts['arr_0'][:,4]

t_dmodel = data_dmodel['arr_0'][:,0]
t_gt = data_gt['arr_0'][:,0]

cam_ts = data_gt_cam_ts['arr_0'][:,0]




# # print("pnet rmse total: ", rmse_total_pnet)
# # print("dmodel rmse total: ", rmse_total_dmodel)
# plt.scatter(np.abs(V_gt_total), np.abs(V_dmodel_total- V_gt_total), label='dmodel error')
# plt.scatter(np.abs(V_gt_cam_ts_total), np.abs(V_pnet_total- V_gt_cam_ts_total), label='pnet error')
# x_pnet = np.abs(V_gt_cam_ts_total)
# y_pnet = np.abs(V_gt_cam_ts_total - V_pnet_total)
# x_dmodel = np.abs(V_gt_total)
# y_dmodel = np.abs(V_gt_total - V_dmodel_total)

# # make a polyfit with x_pnet and y_pnet
# print(x_pnet.shape)
# print(y_pnet.shape)
# pnet_fit = np.polyfit(x_pnet, y_pnet, 2)
# dmodel_fit = np.polyfit(x_dmodel, y_dmodel, 2)
# plt.plot(x_pnet, np.polyval(pnet_fit, x_pnet), label='pnet error linear fit', color='red')
# plt.plot(x_dmodel, np.polyval(dmodel_fit, x_dmodel), label='dmodel error linear fit', color='green')
# plt.legend()
# plt.xlabel("Velocity [m/s]")
# plt.ylabel("Absolute Velocity Error [m/s]")
# plt.title("Absolute Velocity Error vs Velocity")

# plt.show()

# # plot the norm velocities
# # there are jumpst in the timestamps but we need to correct them so they are next to each
# t_V_plot = np.zeros(len(t_V))
# t_V_plot[0] = t_V[0]
# cam_ts_plot = np.zeros(len(cam_ts))
# cam_ts_plot[0] = cam_ts[0]
# for i in range(1,len(t_V)):
#     t_V_plot[i] = t_V_plot[i-1] + 1/120.0
# for i in range(1,len(cam_ts)):
#     cam_ts_plot[i] = cam_ts_plot[i-1] + 1/120.0

# t_dmodel_plot = np.zeros(len(t_dmodel))
# t_dmodel_plot[0] = t_dmodel[0]
# t_gt_plot = np.zeros(len(t_gt))
# t_gt_plot[0] = t_gt[0]
# for i in range(1,len(t_dmodel)):
#     t_dmodel_plot[i] = t_dmodel_plot[i-1] + 1/500.0
# for i in range(1,len(t_gt)):
#     t_gt_plot[i] = t_gt_plot[i-1] + 1/500.0
# plt.plot(t_V_plot, V_pnet_total, label='pnet')
# plt.plot(t_dmodel_plot, V_dmodel_total, label='dmodel')
# plt.plot(cam_ts_plot, V_gt_cam_ts_total, label='gt')
# plt.plot(t_gt_plot, V_gt_total, label='gt 500hz')
# plt.legend()
# plt.show()

relative_error_pnet = np.abs(V_pnet_total - V_gt_cam_ts_total) / np.abs(V_gt_cam_ts_total)*100
relative_error_pnet_benchmark = np.abs(V_pnet_benchmark_total - V_gt_cam_ts_total) / np.abs(V_gt_cam_ts_total)*100
relative_error_dmodel = np.abs(V_dmodel_total - V_gt_total) / np.abs(V_gt_total) *100
# use only values with V_gt > V_threshold:
V_threshold = 1.0
relative_error_pnet = relative_error_pnet[V_gt_cam_ts_total > V_threshold]
relative_error_pnet_benchmark = relative_error_pnet_benchmark[V_gt_cam_ts_total > V_threshold]
relative_error_dmodel = relative_error_dmodel[V_gt_total > V_threshold]
V_gt_cam_ts_total = V_gt_cam_ts_total[V_gt_cam_ts_total > V_threshold]
V_gt_total = V_gt_total[V_gt_total > V_threshold]
# threshold relative_error_pnet < 50.0
# V_gt_cam_ts_total = V_gt_cam_ts_total[relative_error_pnet < 50.0]
# relative_error_pnet = relative_error_pnet[relative_error_pnet < 50.0]
# polyfit the relative error
pnet_fit = np.polyfit(V_gt_cam_ts_total, relative_error_pnet, 2)
dmodel_fit = np.polyfit(V_gt_total, relative_error_dmodel, 2)
# plt.scatter(V_gt_cam_ts_total, relative_error_pnet, label='pnet error')
# plt.scatter(V_gt_total, relative_error_dmodel, label='dmodel error')
# plt.plot(V_gt_cam_ts_total, np.polyval(pnet_fit, V_gt_cam_ts_total), label='pnet error linear fit', color='red')
# plt.plot(V_gt_total, np.polyval(dmodel_fit, V_gt_total), label='dmodel error linear fit', color='green')
# plt.legend()
# plt.xlabel("Velocity [m/s]")
# plt.ylabel("Relative Velocity Error [%]")
# plt.title("Relative Velocity Error vs Velocity")
# plt.show()   



# make get per velocity bin the mean and std of the relative error
model_bins = np.linspace(0, max(V_gt_total), int(10*max(V_gt_total)))
pnet_bins = np.digitize(V_gt_cam_ts_total, model_bins)
pnet_benchmark_bins = np.digitize(V_gt_cam_ts_total, model_bins)
dmodel_bins = np.digitize(V_gt_total, model_bins)
pnet_mean = np.zeros(len(model_bins)-1)
pnet_benchamrk_mean = np.zeros(len(model_bins)-1)
pnet_std = np.zeros(len(model_bins)-1)
pnet_benchmark_std = np.zeros(len(model_bins)-1)
dmodel_mean = np.zeros(len(model_bins)-1)
dmodel_std = np.zeros(len(model_bins)-1)
for i in range(1,len(model_bins)):
    pnet_mean[i-1] = np.mean(relative_error_pnet[pnet_bins == i])
    pnet_std[i-1] = np.std(relative_error_pnet[pnet_bins == i])
    dmodel_mean[i-1] = np.mean(relative_error_dmodel[dmodel_bins == i])
    dmodel_std[i-1] = np.std(relative_error_dmodel[dmodel_bins == i])
# plt.errorbar(model_bins[:-1], pnet_mean, yerr=pnet_std, label='pnet')
# plt.errorbar(model_bins[:-1], dmodel_mean, yerr=dmodel_std, label='dmodel')
plt.plot(model_bins[:-1], pnet_mean, label='SSL vision pnet (teacher)', color=pnet_color_ours)
plt.plot(model_bins[:-1], dmodel_mean, label='SSL drone model (student)', color=dmodel_color)
# draw 1 stdev with a shaded area
plt.fill_between(model_bins[:-1], pnet_mean-pnet_std, pnet_mean+pnet_std, alpha=0.5, color=pnet_color_ours)
plt.fill_between(model_bins[:-1], dmodel_mean-dmodel_std, dmodel_mean+dmodel_std, alpha=0.5, color=dmodel_color)

# set y limit to 100
plt.ylim(0, 60)

plt.legend()
plt.xlabel("Velocity [m/s]")
plt.ylabel("Relative Velocity Error [%]")
plt.title("Relative Velocity Error vs Velocity")
plt.gcf().set_size_inches(img_width_inch, img_height_inch)
plt.savefig("generated/velocity_error_vs_velocity.pdf", bbox_inches='tight')
plt.show()

==> Figures/plot_data/plot_velocity_depthmap.py <==
import numpy as np
import matplotlib.pyplot as plt

fsize = 16
pnet_color_og = 'blue'
pnet_color_ours = 'green'
gt_color = 'black'
img_width_inch = 24
img_height_inch = 16

# load velocity_norm_est.npz
data = np.load('velocity_norm_est.npz')
velocity_norm_est = data['arr_0']
#load gt
data = np.load('velocity_norm_gt.npz')
velocity_norm_gt = data['arr_0']

t_V = velocity_norm_est[:,0]
V_pnet_og = velocity_norm_est[:,1]
V_pnet_ours = velocity_norm_est[:,2]
t_gt = velocity_norm_gt[:,0]
V_gt = velocity_norm_gt[:,1]
t_start = min(t_V[0], t_gt[0])
t_end = max(t_V[-1], t_gt[-1])



# plt.plot(t_V,  V_pnet_og, label='Original loss', color=pnet_color_og)
# plt.plot(t_V,  V_pnet_ours, label='Our loss', color=pnet_color_ours)
# plt.plot(t_gt, V_gt, label='GT', linestyle=':', color=gt_color)
# # plt.plot(V_rovio[:,0], np.linalg.norm(V_rovio[:,1:], axis=1), label='rovio')
#     #plot diff

# # remove the white space at the begin and end of the x-axis
# plt.xlim(t_start, t_end)

# # plt.plot(t_V, np.linalg.norm(V_pnet_old_filt - V_pnet, axis=1), label='diff')
# # plt.title("Body Velocity Norm")
# plt.legend(fontsize=fsize)
# plt.xlabel("Timestamp [s]", fontsize=fsize)
# plt.ylabel("Speed [m/s]", fontsize=fsize)
# plt.xticks(fontsize=fsize)
# plt.yticks(fontsize=fsize)
# # set size of the plot
# plt.gcf().set_size_inches(6, 8)
# plt.show()




# make 2 x 2 plot
fig, axs = plt.subplots(2, 2)
# load image images/01251_1691756170235223.jpg as gray image
img = plt.imread('images/01251_1691756170235223.jpg')
img = np.uint8(img)
# img = np.uint8((0.2126 * img[:,:,0]) + np.uint8(0.7152 * img[:,:,1]) + np.uint8(0.0722 * img[:,:,2]))
axs[0, 0].imshow(img, cmap='gray')
axs[0, 0].set_title('Gray Image at t=1691756170.235223')
axs[0, 0].axis('off')

# plot the velocity norm below it
axs[1, 0].plot(t_V,  V_pnet_og, label='Original loss', color=pnet_color_og)
axs[1, 0].plot(t_V,  V_pnet_ours, label='Our loss', color=pnet_color_ours)
axs[1, 0].plot(t_gt, V_gt, label='GT', linestyle=':', color=gt_color)
axs[1, 0].set_xlim(t_start, t_end)
axs[1, 0].legend(fontsize=fsize)
axs[1, 0].set_xlabel("Timestamp [s]", fontsize=fsize)
axs[1, 0].set_ylabel("Speed [m/s]", fontsize=fsize)
axs[1, 0].tick_params(axis='both', which='major', labelsize=fsize)
axs[1, 0].set_title('Velocity Norm')

# load image images/depth_map[1251].png
img = plt.imread('images/depth_map[1251].png')
axs[0, 1].imshow(img)
axs[0, 1].set_title('Depth Map with our loss', fontsize=fsize, color=pnet_color_ours)
axs[0, 1].axis('off')

# load image images/depth_map[1251_].png
img = plt.imread('images/depth_map[1251_].png')
axs[1, 1].imshow(img)
axs[1, 1].set_title('Depth Map with original loss', fontsize=fsize, color=pnet_color_og)
axs[1, 1].axis('off')
plt.gcf().set_size_inches(img_width_inch, img_height_inch)
plt.show()

# set size of the plot

# save as pdf
fig.savefig('generated/velocity_depthmap.pdf', bbox_inches='tight')
